Holographic timelike complexity for de Sitter

We investigate the recent proposal of holographic volume complexity for timelike subregions \cite{Alishahiha:2025xml} in the framework of static patch holography for de Sitter spacetime. Using the stretched-horizon prescription, we compute the timelike subregion complexity as a function of the subregion duration for pure de Sitter and Schwarzschild de Sitter geometries. In pure de Sitter spacetime, the timelike subregion complexity displays exponential growth for short durations, and hyperfast growth near a maximal duration, paralleling the features of spacelike volume complexity \cite{Jorstad:2022mls}. For Schwarzschild de Sitter, when the stretched horizon is near the cosmological horizon, the behavior broadly remains similar to pure de Sitter. However, when the stretched horizon is near the black hole horizon, the hyperfast growth for long durations is replaced by nonlinear growth regime. Along the way, we also compute the corresponding timelike holographic entanglement entropy for de Sitter and Schwarzschild de Sitter.

==> ds_complexity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18685,        541]
NotebookOptionsPosition[     16280,        495]
NotebookOutlinePosition[     16737,        512]
CellTagsIndexPosition[     16694,        509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Alishahiha\[CloseCurlyQuote]s calculation", "Section",
 CellChangeTimes->{{3.9786610232455635`*^9, 
  3.978661040790284*^9}},ExpressionUUID->"d09ed6cc-24fd-44f7-aa99-\
622064c9b5bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "d_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", 
     FractionBox[
      RowBox[{"d", "+", "1"}], "2"]], 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"d", "+", "1"}], "2"], "]"}]], " ", 
   SuperscriptBox["R", "d"]}]}]], "Input",
 CellChangeTimes->{{3.978661160238445*^9, 3.9786611670885873`*^9}, {
  3.978661837257152*^9, 3.9786618771368785`*^9}, {3.978662520008994*^9, 
  3.978662602125766*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"1da24383-e976-47d5-b17f-47b433729e71"],

Cell[BoxData[
 RowBox[{"Clear", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.978668107049209*^9, 3.978668117688997*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"58dd4dc7-6f6f-4561-8c16-86273aaff53d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vol1", "[", "d_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"d", "-", "1"}], "]"}], 
   FractionBox[
    SuperscriptBox["R", 
     RowBox[{"d", "+", "1"}]], "d"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", "v"}]}], "]"}], "-", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", "\[Epsilon]"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9786610441941943`*^9, 3.9786610968382*^9}, {
  3.97866113214328*^9, 3.978661154644101*^9}, {3.9786612870514193`*^9, 
  3.97866140572635*^9}, {3.978662613908312*^9, 3.978662625753584*^9}, {
  3.9786627849717255`*^9, 3.9786627995135612`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d2b0d246-548f-4e18-98e5-6d6713f5ccbf"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.978661175099227*^9, 3.9786612032856674`*^9}, {
   3.978661437056509*^9, 3.978661441922759*^9}, 
   3.9786626542334704`*^9},ExpressionUUID->"d8ebd8a0-dcb3-4873-b89c-\
12dbb63484a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vol2", "[", "d_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"d", "-", "1"}], "]"}], 
   FractionBox[
    SuperscriptBox["R", 
     RowBox[{"d", "+", "1"}]], "d"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", "v"}]}], "]"}], "-", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", 
        FractionBox["T", "2"]}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.978661500337679*^9, 3.9786615249693193`*^9}, 
   3.9786628478102674`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"6f96cf47-331e-4ea2-91a5-8fde9a4fa2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CS", "[", "d_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Vol1", "[", "d", "]"}], "-", 
    RowBox[{"Vol2", "[", "d", "]"}]}], 
   RowBox[{"G", " ", "R"}]]}]], "Input",
 CellChangeTimes->{{3.978663671151932*^9, 3.978663751381859*^9}, {
  3.978663879238514*^9, 3.9786638794720335`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"4154fa54-f767-4be1-9ab0-e7e41cfc0002"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"CS", "[", "1", "]"}], ",", 
    RowBox[{"v", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978661542459666*^9, 3.9786616937586203`*^9}, {
  3.9786637619731493`*^9, 3.9786638073178368`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"9d2dd372-060e-4f1f-b203-b6445cab0eff"],

Cell[BoxData[
 FractionBox[
  RowBox[{"R", " ", 
   RowBox[{"H", "[", "0", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["T", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]], "-", 
     RowBox[{"2", " ", "\[Epsilon]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "T"}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[Epsilon]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        SuperscriptBox["T", "2"]}], "]"}]}], "-", 
     RowBox[{"2", " ", "\[Epsilon]", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["T", "2"], "]"}]}], "+", 
     RowBox[{"2", " ", "\[Epsilon]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["T", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}]]}], "]"}]}]}], ")"}]}], 
  RowBox[{"2", " ", "G", " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.978661662333304*^9, 3.9786617017166615`*^9, 3.978662659696803*^9, {
   3.978662832054344*^9, 3.9786628562611012`*^9}, 3.9786637680999684`*^9, 
   3.978663826442195*^9, 3.97866388550284*^9, 3.9786681503596244`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"601b5107-7437-4348-881a-403bd78a36ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"CS", "[", "2", "]"}], ",", 
   RowBox[{"v", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9786639513086743`*^9, 3.97866395144722*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"074cc580-9add-4d59-8000-45d1d2ae3d1f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["R", "2"], " ", 
   RowBox[{"H", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["T", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["T", "2"], "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], 
  RowBox[{"16", " ", "G", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}]]], "Output",
 CellChangeTimes->{3.978663952308276*^9, 3.9786681802807627`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"af139fc8-f924-48b8-905a-df28ea8aad45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"CS", "[", "3", "]"}], ",", 
   RowBox[{"v", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "PowerExpand"}]}], "Input",
 CellChangeTimes->{{3.9786631244165955`*^9, 3.9786631271594524`*^9}, {
  3.978663182408303*^9, 3.9786631866567507`*^9}, {3.9786632995957327`*^9, 
  3.978663301816057*^9}, {3.978667701035492*^9, 3.978667719360613*^9}, {
  3.978669593005085*^9, 3.978669598260116*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"1902d7e7-6f45-4d6b-b7c5-8c12d90f45f9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["R", "3"], " ", 
   RowBox[{"H", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["T", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["T", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "T"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        SuperscriptBox["T", "2"]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["T", "2"], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["T", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}]]}], "]"}]}]}], ")"}]}], 
  RowBox[{"72", " ", "G", " ", 
   SuperscriptBox["\[Epsilon]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.978663128108671*^9, 3.978663187602594*^9, 3.9786633026292706`*^9, 
   3.978667728208888*^9, 3.9786681854056206`*^9, {3.9786689658552675`*^9, 
   3.9786689866962757`*^9}, 3.9786696001915255`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"2180a718-1dc8-4335-8772-637b63817cec"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["T", "3"], " ", 
    RowBox[{"H", "[", "2", "]"}]}], 
   RowBox[{"72", " ", "G", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "3"], " ", "T", " ", 
    RowBox[{"H", "[", "2", "]"}]}], 
   RowBox[{"4", " ", "G", " ", "\[Epsilon]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "3"], " ", "\[Epsilon]", " ", 
    RowBox[{"H", "[", "2", "]"}]}], 
   RowBox[{"4", " ", "G", " ", "T"}]]}]], "Output",
 CellChangeTimes->{
  3.978663128108671*^9, 3.978663187602594*^9, 3.9786633026292706`*^9, 
   3.978667728208888*^9, 3.9786681854056206`*^9, {3.9786689658552675`*^9, 
   3.9786689866962757`*^9}, 3.9786696001945653`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"e73c73ec-2725-41c7-9535-a49391fdeb85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"CS", "[", "4", "]"}], ",", 
   RowBox[{"v", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "PowerExpand"}], ",", "\[Epsilon]", ",", 
   "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9786696109493103`*^9, 3.9786696511881227`*^9}, {
  3.97866968220094*^9, 3.978669708558677*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"a126b614-cb66-4b59-8b60-25e92f3731d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["R", "4"], " ", 
   RowBox[{"H", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["T", "4"], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["T", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Epsilon]", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["T", "2"], "]"}]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Epsilon]", "4"], " ", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], 
  RowBox[{"256", " ", "G", " ", 
   SuperscriptBox["\[Epsilon]", "4"]}]]], "Output",
 CellChangeTimes->{{3.978669612688789*^9, 3.97866963547239*^9}, 
   3.978669709335964*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"4381fb90-ff36-45f2-a8af-3f00fc2c02a4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox["T", "4"], " ", 
    RowBox[{"H", "[", "3", "]"}]}], 
   RowBox[{"256", " ", "G", " ", 
    SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox["T", "2"], " ", 
    RowBox[{"H", "[", "3", "]"}]}], 
   RowBox[{"16", " ", "G", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "4"], " ", 
    RowBox[{"H", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"Log", "[", "16", "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "T", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], 
   RowBox[{"16", " ", "G"}]]}]], "Output",
 CellChangeTimes->{{3.978669612688789*^9, 3.97866963547239*^9}, 
   3.978669709364167*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c961969a-512e-4bfd-832e-c1b522b51c9c"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9786708156550145`*^9},ExpressionUUID->"fc67fbe7-c3d5-40a9-b328-\
f642a96c388e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Our case


\
\>", "Section",
 CellChangeTimes->{{3.9786707995302305`*^9, 3.9786708044975*^9}, {
   3.9789982706759224`*^9, 3.9789982737826405`*^9}, 3.9789993352959986`*^9, {
   3.9790039557717876`*^9, 
   3.9790039632297554`*^9}},ExpressionUUID->"36f31c53-66da-4183-b80d-\
08f6c9c4251d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vol1", "[", "d_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"d", "-", "1"}], "]"}], 
   FractionBox[
    SuperscriptBox["R", 
     RowBox[{"d", "+", "1"}]], "d"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", "v"}]}], "]"}], "-", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              FractionBox[
               SuperscriptBox["T", "2"], "4"]}], ")"}], 
            FractionBox["d", "2"]], 
           SuperscriptBox["r", 
            RowBox[{"d", "+", "1"}]]], ")"}], ",", "r"}], "]"}], ",", 
       RowBox[{"r", "->", "\[Epsilon]"}]}], "]"}]}], ")"}]}]}]], "Input",Expre\
ssionUUID->"976e8d2e-a9e2-45fe-97a0-0f8cb2a2af8b"]
}, Open  ]]
},
WindowSize->{915.4285714285713, 539.1428571428571},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.7 Inherited,
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7da30714-89e3-43e2-b03e-89ca627e860c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 3, 47, "Section",ExpressionUUID->"d09ed6cc-24fd-44f7-aa99-622064c9b5bc"],
Cell[771, 27, 562, 15, 51, "Input",ExpressionUUID->"1da24383-e976-47d5-b17f-47b433729e71"],
Cell[1336, 44, 203, 3, 21, "Input",ExpressionUUID->"58dd4dc7-6f6f-4561-8c16-86273aaff53d"],
Cell[1542, 49, 1684, 47, 59, "Input",ExpressionUUID->"d2b0d246-548f-4e18-98e5-6d6713f5ccbf"],
Cell[3229, 98, 229, 4, 21, "Input",ExpressionUUID->"d8ebd8a0-dcb3-4873-b89c-12dbb63484a5"],
Cell[3461, 104, 1535, 46, 59, "Input",ExpressionUUID->"6f96cf47-331e-4ea2-91a5-8fde9a4fa2c9"],
Cell[4999, 152, 411, 10, 34, "Input",ExpressionUUID->"4154fa54-f767-4be1-9ab0-e7e41cfc0002"],
Cell[CellGroupData[{
Cell[5435, 166, 411, 9, 47, "Input",ExpressionUUID->"9d2dd372-060e-4f1f-b203-b6445cab0eff"],
Cell[5849, 177, 1351, 36, 44, "Output",ExpressionUUID->"601b5107-7437-4348-881a-403bd78a36ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7237, 218, 292, 6, 21, "Input",ExpressionUUID->"074cc580-9add-4d59-8000-45d1d2ae3d1f"],
Cell[7532, 226, 756, 20, 45, "Output",ExpressionUUID->"af139fc8-f924-48b8-905a-df28ea8aad45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8325, 251, 719, 16, 34, "Input",ExpressionUUID->"1902d7e7-6f45-4d6b-b7c5-8c12d90f45f9"],
Cell[9047, 269, 1785, 51, 46, "Output",ExpressionUUID->"2180a718-1dc8-4335-8772-637b63817cec"],
Cell[10835, 322, 873, 23, 40, "Output",ExpressionUUID->"e73c73ec-2725-41c7-9535-a49391fdeb85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11745, 350, 674, 17, 34, "Input",ExpressionUUID->"a126b614-cb66-4b59-8b60-25e92f3731d9"],
Cell[12422, 369, 897, 24, 44, "Output",ExpressionUUID->"4381fb90-ff36-45f2-a8af-3f00fc2c02a4"],
Cell[13322, 395, 1042, 31, 40, "Output",ExpressionUUID->"c961969a-512e-4bfd-832e-c1b522b51c9c"]
}, Open  ]],
Cell[14379, 429, 149, 3, 34, "Input",ExpressionUUID->"fc67fbe7-c3d5-40a9-b328-f642a96c388e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14565, 437, 297, 10, 129, "Section",ExpressionUUID->"36f31c53-66da-4183-b80d-08f6c9c4251d"],
Cell[14865, 449, 1399, 43, 59, "Input",ExpressionUUID->"976e8d2e-a9e2-45fe-97a0-0f8cb2a2af8b"]
}, Open  ]]
}
]
*)


